Nonlinear spectral clustering with C++ GraphBLAS

Nonlinear reformulations of the spectral clustering method have gained a lot of recent attention due to their increased numerical benefits and their solid mathematical background. However, the estimation of the multiple nonlinear eigenvectors is associated with an increased computational cost. We present an implementation of a direct multiway spectral clustering algorithm in the $p$-norm, for $p\in(1,2]$, using a novel C++ GraphBLAS API. The key operations are expressed in linear algebraic terms and are executed over the resulting sparse matrices and dense vectors, parameterized in the algebra pertinent to the computation. We demonstrate the effectiveness and accuracy of our shared-memory algorithm on several artificial test cases. Our numerical examples and comparative results against competitive methods indicate that the proposed implementation attains high quality clusters in terms of the balanced graph cut metric. The strong scaling capabilities of our algorithm are showcased on a range of datasets with up to $8$ million nodes and $48$ million edges.

==> figures/Strong_scaling_IEEE_HPEC.m <==
clear; clc; close all;

C=[ 0.0000    0.0000    1.0000
    0.0000    0.4980    0.0000
    1.0000    0.6000    0.0000
    0.6353    0.0784    0.1843
    0.1490    0.8588    0.5059
    0.0000    0.0000    0.0000
    0.4000    0.2000    1.0000
    1.0000    0.0000    0.0000    
    ];

style={'-*','-x','-+','-.o','-.s','-.d','--<','-->'};
% color={C(1,:),C(2,:),C(3,:),C(4,:)};



%% Small delaunay cases, time graphblas

% ,64,88
x = [1,2,4,8,16,32];


y_ideal=1./x;

del_16        = [345442	    193994	  119908	   79106	 64075	  67241]/1e3;
del_17        = [673880	    404164	  246102	  165840	 121542	 126600]/1e3;
del_18        = [1427925    817831	  518326	  343784	 261578	 251131]/1e3;
del_19        = [2923157   1657410	 1056842	  738500	 551503	 538930]/1e3;
del_20        = [6034911   3387404	 2233450	 1561269	1232210	1082864]/1e3;
del_21        = [12411772  6995656	 4550120	 3065482	2345673	2023753]/1e3;
del_22        = [25572074 14503211	 9329402	 6268739	4887468	4201511]/1e3;
del_23        = [51858791 29887026	19053193	12712965	9961431	8682326]/1e3;

% del_16        = [345442	    193994	  119908	   79106	 64075	  67241	 992122	 948788]/1e3;
% del_17        = [673880	    404164	  246102	  165840	 121542	 126600	 682235	 830032]/1e3;
% del_18        = [1427925    817831	  518326	  343784	 261578	 251131	1133617	1337862]/1e3;
% del_19        = [2923157   1657410	 1056842	  738500	 551503	 538930	 820275	1028337]/1e3;
% del_20        = [6034911   3387404	 1047847	 1561269	1232210	1082864	1012241	 973944]/1e3;
% del_21        = [12411772  6995656	 4550120	 3065482	2345673	2023753	1938855	1973627]/1e3;
% del_22        = [25572074 14503211	 9329402	 6268739	4887468	4201511	3991848	4117313]/1e3;
% del_23        = [51858791 29887026	19053193	12712965	9961431	8682326	8559209	8465706]/1e3;


% Normalized runtimes
c             = del_17(1);
del_16        = del_16/del_16(1);
del_17        = del_17/del_17(1);
del_18        = del_18/del_18(1);
del_19        = del_19/del_19(1);
% del_20        = del_20/del_20(1);
% del_21        = del_21/del_21(1);
% del_22        = del_22/del_22(1);
% del_23        = del_23/del_23(1);



figure('Renderer', 'painters', 'Position', [0 0 1.4 1.2]*250);
% Ideal
loglog(x,y_ideal,'--r','LineWidth',1,'HandleVisibility','on') ;hold on 
% Graphblas components lines
loglog(x,del_16,style{1},'color',C(1,:),'LineWidth',2,'MarkerSize',8);hold on; 
loglog(x,del_17,style{2},'color',C(2,:),'LineWidth',2,'MarkerSize',8);hold on; 
loglog(x,del_18,style{3},'color',C(3,:),'LineWidth',2,'MarkerSize',8);hold on; 
loglog(x,del_19,style{4},'color',C(4,:),'LineWidth',2,'MarkerSize',8);hold on; 
% loglog(x,del_20,style{5},'color',C(5,:),'LineWidth',2,'MarkerSize',8);hold on;
% loglog(x,del_21,style{6},'color',C(6,:),'LineWidth',2,'MarkerSize',8);hold on;
% loglog(x,del_22,style{7},'color',C(7,:),'LineWidth',2,'MarkerSize',8);hold on;
% loglog(x,del_23,style{8},'color',C(8,:),'LineWidth',2,'MarkerSize',8);hold on;


h=legend({'ideal','Del. 16','Del. 17','Del. 18','Del. 19'},'interpreter','latex','location','southwest');
legend('boxoff')   
% ,'Del. 20','Del. 21','Del. 22','Del. 23'

h.NumColumns = 1;
legend('boxoff') 

% xlim([1,88]);
% ylim([5e-1,3])

set(gca,'TickLabelInterpreter', 'latex')
% title('Delaunay20, $n = 1,048,576$','interpreter','latex');
xlabel('Number of threads','interpreter','latex')
ylabel('Normalized runtime','interpreter','latex')
% set(gca,'YMinorTick','on','YTick',[1e-3,1e-2,1e-1,1e0,1e1] )
set(gca,'XMinorTick','on','XTick',[1,2,4,8,16,32]);


set(gca,'fontsize',15);
% set(gcf,'position',[0 0 2 1.2]*250)

tightfig;
saveas(gcf,'Strong_Scale_Dels_Small_Grb','pdf');


%% Large delaunay cases, time graphblas

% Num threads 
x = [1,2,4,8,16,32,64,88];


y_ideal=1./x;

del_16        = [345442	    193994	  119908	   79106	 64075	  67241	 992122	 948788]/1e3;
del_17        = [673880	    404164	  246102	  165840	 121542	 126600	 682235	 830032]/1e3;
del_18        = [1427925    817831	  518326	  343784	 261578	 251131	1133617	1337862]/1e3;
del_19        = [2923157   1657410	 1056842	  738500	 551503	 538930	 820275	1028337]/1e3;
del_20        = [6034911   3387404	 2233450	 1561269	1232210	1082864	1012241	 973944]/1e3;
del_21        = [12411772  6995656	 4550120	 3065482	2345673	2023753	1938855	1973627]/1e3;
del_22        = [25572074 14503211	 9329402	 6268739	4887468	4201511	3991848	4117313]/1e3;
del_23        = [51858791 29887026	19053193	12712965	9961431	8682326	8559209	8465706]/1e3;


% Normalized runtimes
del_20        = del_20/del_20(1);
del_21        = del_21/del_21(1);
del_22        = del_22/del_22(1);
del_23        = del_23/del_23(1);



figure('Renderer', 'painters', 'Position', [0 0 1.4 1.2]*250);
% Ideal
loglog(x,y_ideal,'--r','LineWidth',1,'HandleVisibility','on') ;hold on 
% Graphblas components lines
loglog(x,del_20,style{5},'color',C(5,:),'LineWidth',2,'MarkerSize',8);hold on;
loglog(x,del_21,style{6},'color',C(6,:),'LineWidth',2,'MarkerSize',8);hold on;
loglog(x,del_22,style{7},'color',C(7,:),'LineWidth',2,'MarkerSize',8);hold on;
loglog(x,del_23,style{8},'color',C(8,:),'LineWidth',2,'MarkerSize',8);hold on;


h=legend({'ideal','Del. 20','Del. 21','Del. 22','Del. 23'},'interpreter','latex','location','southwest');
legend('boxoff')   
% ,'Del. 20','Del. 21','Del. 22','Del. 23'

h.NumColumns = 1;
legend('boxoff') 

% xlim([1,88]);
% ylim([5e-1,3])

set(gca,'TickLabelInterpreter', 'latex')
% title('Delaunay20, $n = 1,048,576$','interpreter','latex');
xlabel('Number of threads','interpreter','latex')
ylabel('Normalized runtime','interpreter','latex')
% set(gca,'YMinorTick','on','YTick',[1e-3,1e-2,1e-1,1e0,1e1] )
set(gca,'XMinorTick','on','XTick',[1,2,4,8,16,32,64,88]);


set(gca,'fontsize',15);
% set(gcf,'position',[0 0 2 1.2]*250)

tightfig;
saveas(gcf,'Strong_Scale_Dels_Large_Grb','pdf');


